Track reconstruction as a service for collider physics

Optimizing charged-particle track reconstruction algorithms is crucial for efficient event reconstruction in Large Hadron Collider (LHC) experiments due to their significant computational demands. Existing track reconstruction algorithms have been adapted to run on massively parallel coprocessors, such as graphics processing units (GPUs), to reduce processing time. Nevertheless, challenges remain in fully harnessing the computational capacity of coprocessors in a scalable and non-disruptive manner. This paper proposes an inference-as-a-service approach for particle tracking in high energy physics experiments. To evaluate the efficacy of this approach, two distinct tracking algorithms are tested: Patatrack, a rule-based algorithm, and Exa$.$TrkX, a machine learning-based algorithm. The as-a-service implementations show enhanced GPU utilization and can process requests from multiple CPU cores concurrently without increasing per-request latency. The impact of data transfer is minimal and insignificant compared to running on local coprocessors. This approach greatly improves the computational efficiency of charged particle tracking, providing a solution to the computing challenges anticipated in the High-Luminosity LHC era.

==> figures/patatrack/patatrack_throughput.py <==
import matplotlib.pyplot as plt
import numpy as np



# x, y
# 16.04220260029201, 0.09448721694667642
# 32.00143688150362, 0.09221353786218651
# 48.12579665809173, 0.08773861699537376
# 64.01492502723121, 0.0963782566350134
# 95.98206215671279, 0.08877148770392014
# 123.95953556281721, 0.1115236182128074

# 15.976731789844493, 0.07957791575359144
# 32.12716401307099, 0.07733065497930364
# 47.99601381260284, 0.07266484051619188
# 64.11863542608171, 0.08144509374239105
# 95.92817910032677, 0.07359970781592404
# 124.02384759785858, 0.09675748721694669



# Data for x-axis (# Physical CPU Cores)
x = [16, 32, 48, 64, 96, 124]

# Throughput Improvements for Patatrack with SONIC
y = [0.0945, 0.0922, 0.0877, 0.0964, 0.0888, 0.1115]

# Error margins (approximated from the image)
y_err = [0.0149, 0.0149, 0.01507, 0.01493, 0.01517, 0.01477]

# Plotting the data
plt.figure(figsize=(8, 6))
plt.errorbar(x, y, yerr=y_err, fmt='-o', label="Patatrack-as-a-Service", color='blue', alpha=0.7)
plt.fill_between(x, [y_i - e for y_i, e in zip(y, y_err)], [y_i + e for y_i, e in zip(y, y_err)], color='blue', alpha=0.2)

# Set y-axis limits
plt.ylim(-0.01, 0.16)

# Adding GPU Direct Connected reference line
y_direct = [0.10] * 4  # Horizontal line at y=0.0

# Plot the horizontal line up to x=64
plt.plot([16, 32, 48, 64], y_direct, color='red', linestyle='--', label="GPU Direct Connected (CPU to GPU ratio: 64 to 1)")

# plt.axhline(y=0.10, color='red', linestyle='--', label="GPU Direct Connected (CPU to GPU ratio: 64 to 1)")

# Adding CPU baseline reference line
# Example data
plt.axhline(y=0.0, color='black', linestyle='--', label="CPU Only")

# Labeling the axes
plt.xlabel("Number of CPU Cores served by one Nvida T4 GPU", fontsize=15, loc='right')
plt.ylabel("Throughput Improvements", fontsize=15, loc='top')

# Adding the legend
plt.legend(loc="upper left", fontsize=15, frameon=False)

# Display the plot
# plt.title("Throughput Improvements v.s. Number of Physical CPU Cores", fontsize=15)
# plt.grid(False)
plt.tight_layout()

# Save the plot as a PDF
plt.savefig("throughput_improvements.pdf")

plt.show()

==> figures/patatrack/patrack_saturation.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data for PatatrackAAS throughput (two points per job)
jobs = [159, 160, 199, 200, 239, 240, 279, 280]  # Jobs repeated for two data points per job
throughput_patatrack = [
    2.772, 2.772,  # 160 jobs
    2.756, 2.747,  # 200 jobs
    2.771, 2.763,  # 240 jobs
    2.681, 2.681   # 260 jobs
]  # Corresponding throughput values
errors = [
    0.008, 0.006,  # 160 jobs
    0.007, 0.007,  # 200 jobs
    0.006, 0.005,  # 240 jobs
    0.004, 0.005   # 260 jobs
]

# Constant CPU-only throughput (orange dashed line)
throughput_cpu = 2.72  # Average throughput for CPU-only

# Plot configuration
plt.figure(figsize=(10, 6))

# Plotting PatatrackAAS throughput with error bars
plt.errorbar(
    jobs,
    throughput_patatrack,
    yerr=errors,
    fmt='o',
    color='blue',
    capsize=5,
    label='Patatrack-aaS ',
)
# w/ ten model istance on one Nvida Tesla T4 GPUs
# Plotting CPU-only throughput
plt.axhline(y=throughput_cpu, color='orange', linestyle='--', label='Direction connection')

# Adding saturation point line
plt.axvline(x=240, color='gray', linestyle='dotted', label='Saturation Point (240 jobs)')

# Adding titles, labels, and legend
plt.title('x10 model instances on one Nvida Tesla T4 GPUs', fontsize=15, loc='right')
plt.xlabel('Number of synchronized 4-threaded jobs', fontsize=15, loc='right')
plt.ylabel('Throughput [evt/s]', fontsize=15, loc='top')
plt.legend(fontsize=15, frameon=False)


# Adding annotation for saturation point
plt.text(160, 2.71, 'Direct connection average throughput = 2.72 evt/s', fontsize=15, color='black')

# Setting grid
# plt.grid(True, linestyle='--', alpha=0.6)

# Displaying the plot
plt.tight_layout()


#Save the plot
plt.savefig('patrack_saturation.pdf')

plt.show()
